SPH simulations of high-speed collisions between asteroids and comets

We studied impact processes by means of smoothed-particle hydrodynamics (SPH) simulations. The method was applied to modeling formation of main-belt families during the cometary bombardment (either early or late, ${\sim}\,3.85\,{\rm Gy}$ ago). If asteroids were bombarded by comets, as predicted by the Nice model, hundreds of asteroid families (catastrophic disruptions of diameter $D \ge 100\,{\rm km}$ bodies) should have been created, but the observed number is only 20. Therefore we computed a standard set of 125 simulations of collisions between representative $D = 100\,{\rm km}$ asteroids and high-speed icy projectiles (comets). According to our results, the largest remnant mass $M_{\rm lr}$ is similar as in low-speed collisions, due to appropriate scaling with the effective strength $Q_{\rm eff}$, but the largest fragment mass $M_{\rm lf}$ exhibits systematic differences - it is typically smaller for craterings and bigger for super-catastrophic events. This trend does not, however, explain the non-existence of old families. The respective parametric relations can be used in other statistical (Monte-Carlo) models to better understand collisions between asteroidal and cometary populations.

==> sphlhb.sh <==
#!/bin/sh

pdflatex sphlhb
bibtex sphlhb


